Fast Reconstruction and Data Scouting

Data scouting, introduced by CMS in 2011, is the use of specialized data streams based on reduced event content, enabling LHC experiments to record unprecedented numbers of proton-proton collision events that would otherwise be rejected by the usual filters. These streams were created to maintain sensitivity to new light resonances decaying to jets or muons, while requiring minimal online and offline resources, and taking advantage of the fast and accurate online reconstruction algorithms of the high-level trigger. The viability of this technique was demonstrated by CMS in 2012, when 18.8 fb$^{-1}$ of collision data at $\sqrt{s} = 8$ TeV were collected and analyzed. For LHC Run 2, CMS, ATLAS, and LHCb implemented or expanded similar reduced-content data streams, promoting the concept to an essential and flexible discovery tool for the LHC.

==> make.sh <==
pdflatex template
bibtex template
pdflatex template
pdflatex template

